Second-order self-force potential-region binary dynamics at $O(G^5)$ in supergravity

We compute the potential-graviton contributions to the conservative scattering angle of two non-spinning bodies in maximal supergravity at fifth order in Newton's constant, including second-order self-force effects. Our goal is to tackle the challenging integrals arising at this order in Einstein gravity, but within the technically simpler framework of supergravity. The calculation employs the scattering-amplitude framework, effective field theory, and multi-loop integration techniques based on integration by parts and differential equations. The final result is expressed as a series expansion around the static limit, thereby avoiding the explicit evaluation of intricate special functions. This series solution for the master integrals applies, as well, to the corresponding computation in general relativity. Remarkably, we observe nontrivial cancellations among contributions associated with Calabi-Yau integrals, alongside a distinct contribution governed by a Heun differential equation.

==> anc/N8_2SF_classical_momentum_space_radial_action.m <==
(* Ancillary file for "Second-order self-force potential-region binary dynamics at $\mathcal O(G^5)$ in supergravity" (arXiv: 2512.23654 [hep-th]) by Zvi Bern, Enrico Herrmann, Radu Roiban, Michael S. Ruf, Alexander V. Smirnov, Vladimir A. Smirnov, and Mao Zeng
*)

(* momentum space radial action, tagged by eikonal sum (Sterman) contribution up to order ym1^6, where ym1:=y-1 denotes the static expansion variable 
   sigmaBar in the main text  
 *)

(* cosPhimy = cosPhi-y reflects the BPS angle dependence. We keep the y-dependence of this quantity in place because it is never touched *) 
(* by the series solution to the differential equations and facilitates comparisons to earlier results.  *)


(* Compared to the manuscript, we kept a "spurious" radial action which is the 1/ep^3 coefficient. The cancellation of the 1/ep^3 confirms various relative signs tracked by tag[__] *)

(* For 2SF, there are 3 eikonal sum contributions that have such a term, but they cancel in the sum when the tags are set appropriately.  *)

(* To get the actual result, one has to set all tags with stTagRulesFinal. *)
(* the contribution of the Heun sector vanishes in N=8SUGRA, which is why tag[sf2,8] does not appear in the result *)
(* the contribution of the CY sector vanishes, which is why tag[sf2,15] does not appear in the result *)

stTagRulesFinal={tag[sf1,1]->1,tag[sf2,2]->1,tag[sf2,3]->1,tag[sf1,4]->1,tag[sf2,5]->1,tag[sf1,6]->-1,tag[sf2,7]->-1,tag[sf2,8]->-1,tag[sf1,9]->-1,tag[sf2,10]->-1,tag[sf1,11]->-1,tag[sf0,12]->1,tag[sf1,13]->-1,tag[sf2,14]->-1,tag[sf2,16]->-1};

(* The radial action is decomposed into different mass structures, see Eq. (6) of main text *)

IradTilde5[tot]= m1^4 m2^4 IradTilde5[sf2] + m1^3 m2^3 (m1^2+m2^2)IradTilde5[sf1] + m1^2 m2^2 (m1^4+m2^4)IradTilde5[sf0] ; 

(* we write the radial action in terms of divergent and finite pieces, see Eq. (12) of the main text*)
(* mq2 is the magnitude of the momentum transfer squared, mub2 is the MS-bar scale squared, see main text for definitions. *)
IradTilde5[sf2]= G^5 Pi cosPhimy^4 mq2 (mq2/mub2)^(-4ep) (IradTilde5[sf2, div]/ep^2 + IradTilde5[sf2, fin]/ep );
IradTilde5[sf1]= G^5 Pi cosPhimy^4 mq2 (mq2/mub2)^(-4ep) (IradTilde5[sf1, div]/ep^2 + IradTilde5[sf1, fin]/ep );
IradTilde5[sf0]= G^5 Pi cosPhimy^4 mq2 (mq2/mub2)^(-4ep) (IradTilde5[sf0, div]/ep^2 + IradTilde5[sf0, fin]/ep );


(*the individual building blocks of the radial action, expanded through ym1^6*)
IradTilde5[sf0, div] = 0;
 
IradTilde5[sf0, fin] = cosPhimy^6*(-7/64 - 1/(20*ym1^4) + 1/(10*ym1^3) - 
      1/(8*ym1^2) + 1/(8*ym1) + (7*ym1)/80 - (21*ym1^2)/320 + (3*ym1^3)/64 - 
      (33*ym1^4)/1024 + (11*ym1^5)/512 - (143*ym1^6)/10240)*tag[sf0, 12];
 
IradTilde5[sf0, spurious] = 0;
  
IradTilde5[sf1, div] = -1/12252240*
     (cosPhimy^2*(196035840*cosPhimy + 32672640*cosPhimy^2 + 784143360*ym1 + 
        163363200*cosPhimy*ym1 - 9801792*cosPhimy^2*ym1 - 261381120*ym1^2 - 
        160095936*cosPhimy*ym1^2 - 4434144*cosPhimy^2*ym1^2 + 
        104552448*ym1^3 + 109920096*cosPhimy*ym1^3 + 9062768*cosPhimy^2*
         ym1^3 - 44808192*ym1^4 - 67406768*cosPhimy*ym1^4 - 
        8831160*cosPhimy^2*ym1^4 + 19914752*ym1^5 + 39134680*cosPhimy*ym1^5 + 
        6939740*cosPhimy^2*ym1^5 - 9052160*ym1^6 - 22004460*cosPhimy*ym1^6 - 
        4897326*cosPhimy^2*ym1^6 + 4177920*ym1^7 + 12116342*cosPhimy*ym1^7 + 
        3237143*cosPhimy^2*ym1^7)*tag[sf1, 1])/ym1;

IradTilde5JHEPExact[sf1, div]= (-128*cosPhimy^2*(cosPhimy*x^2 + cosPhimy^2*x^3 - 3*cosPhimy*x^4 + 3*cosPhimy*x^6 - cosPhimy^2*x^7 - cosPhimy*x^8 + x*Log[x] + 2*cosPhimy*x^2*Log[x] - 4*x^3*Log[x] + cosPhimy^2*x^3*Log[x] - 
   2*cosPhimy*x^4*Log[x] + 6*x^5*Log[x] + 2*cosPhimy^2*x^5*Log[x] - 2*cosPhimy*x^6*Log[x] - 4*x^7*Log[x] + cosPhimy^2*x^7*Log[x] + 2*cosPhimy*x^8*Log[x] + x^9*Log[x]))/((-1 + x)^5*(1 + x)^5);
 
IradTilde5[sf1, fin] = cosPhimy^5*((8*(tag[sf1, 1] + tag[sf1, 4]))/5 - 
       (16*(tag[sf1, 1] + tag[sf1, 4]))/(3*ym1) + 
       (244*ym1*(tag[sf1, 1] + tag[sf1, 4]))/105 - 
       (938*ym1^2*(tag[sf1, 1] + tag[sf1, 4]))/225 + 
       (75377*ym1^3*(tag[sf1, 1] + tag[sf1, 4]))/17325 - 
       (1297171*ym1^4*(tag[sf1, 1] + tag[sf1, 4]))/350350 + 
       (5919673*ym1^5*(tag[sf1, 1] + tag[sf1, 4]))/2102100 - 
       (1281755537*ym1^6*(tag[sf1, 1] + tag[sf1, 4]))/643242600) + 
     cosPhimy^6*((-tag[sf1, 1] - tag[sf1, 4])/(10*ym1^4) + 
       (-tag[sf1, 1] - tag[sf1, 4])/(20*ym1^2) + 
       (749*(tag[sf1, 1] + tag[sf1, 4]))/1440 + (tag[sf1, 1] + tag[sf1, 4])/
        (10*ym1^3) - (4*(tag[sf1, 1] + tag[sf1, 4]))/(9*ym1) - 
       (16061*ym1*(tag[sf1, 1] + tag[sf1, 4]))/50400 + 
       (11527*ym1^2*(tag[sf1, 1] + tag[sf1, 4]))/151200 + 
       (551149*ym1^3*(tag[sf1, 1] + tag[sf1, 4]))/5821200 - 
       (85860809*ym1^4*(tag[sf1, 1] + tag[sf1, 4]))/484323840 + 
       (1412707523*ym1^5*(tag[sf1, 1] + tag[sf1, 4]))/7264857600 - 
       (6180050263*ym1^6*(tag[sf1, 1] + tag[sf1, 4]))/35286451200) + 
     cosPhimy^3*((-8*(331*tag[sf1, 1] + 95*tag[sf1, 4]))/9 + 
       (ym1^5*(-63470536828*tag[sf1, 1] + 17334142132*tag[sf1, 4] + 
          676350675*Pi^2*tag[sf1, 6] - 676350675*Pi^2*tag[sf1, 9]))/
        10821610800 + (ym1^3*(4843532*tag[sf1, 1] + 4129180*tag[sf1, 4] + 
          59535*Pi^2*tag[sf1, 6] - 59535*Pi^2*tag[sf1, 9]))/396900 + 
       (ym1*(33196*tag[sf1, 1] + 11068*tag[sf1, 4] + 45*Pi^2*tag[sf1, 6] - 
          45*Pi^2*tag[sf1, 9]))/225 - (4*(100*tag[sf1, 1] + 20*tag[sf1, 4] + 
          Pi^2*tag[sf1, 6] - Pi^2*tag[sf1, 9]))/(5*ym1) + 
       (ym1^2*(-590262*tag[sf1, 1] - 260222*tag[sf1, 4] - 
          2205*Pi^2*tag[sf1, 6] + 2205*Pi^2*tag[sf1, 9]))/11025 + 
       (ym1^4*(11619153*tag[sf1, 1] - 20511779*tag[sf1, 4] - 
          480249*Pi^2*tag[sf1, 6] + 480249*Pi^2*tag[sf1, 9]))/4802490 + 
       (ym1^6*(175235132602*tag[sf1, 1] - 16622462734*tag[sf1, 4] - 
          1217431215*Pi^2*tag[sf1, 6] + 1217431215*Pi^2*tag[sf1, 9]))/
        32464832400) + cosPhimy^4*
      ((ym1^5*(520807321915*tag[sf1, 1] + 455674107003*tag[sf1, 4] + 
          405810405*Pi^2*tag[sf1, 6] - 405810405*Pi^2*tag[sf1, 9]))/
        64929664800 + (ym1^3*(17824426624*tag[sf1, 1] + 
          13521534624*tag[sf1, 4] + 2401245*Pi^2*tag[sf1, 6] - 
          2401245*Pi^2*tag[sf1, 9]))/768398400 + 
       (ym1^2*(-109366100*tag[sf1, 1] - 78553604*tag[sf1, 4] + 
          19845*Pi^2*tag[sf1, 6] - 19845*Pi^2*tag[sf1, 9]))/3175200 + 
       (-26126*tag[sf1, 1] - 18806*tag[sf1, 4] + 45*Pi^2*tag[sf1, 6] - 
         45*Pi^2*tag[sf1, 9])/900 + (60*tag[sf1, 1] - 20*tag[sf1, 4] - 
         Pi^2*tag[sf1, 6] + Pi^2*tag[sf1, 9])/(10*ym1^2) + 
       (-6160*tag[sf1, 1] - 2800*tag[sf1, 4] - 9*Pi^2*tag[sf1, 6] + 
         9*Pi^2*tag[sf1, 9])/(180*ym1) + 
       (ym1*(3714868*tag[sf1, 1] + 2572244*tag[sf1, 4] - 
          2205*Pi^2*tag[sf1, 6] + 2205*Pi^2*tag[sf1, 9]))/88200 + 
       (ym1^4*(-183105172943*tag[sf1, 1] - 148384200163*tag[sf1, 4] - 
          81162081*Pi^2*tag[sf1, 6] + 81162081*Pi^2*tag[sf1, 9]))/
        12985932960 + (ym1^6*(-186317530100444*tag[sf1, 1] - 
          178065737573100*tag[sf1, 4] - 217804241655*Pi^2*tag[sf1, 6] + 
          217804241655*Pi^2*tag[sf1, 9]))/42890681433600) + 
     cosPhimy*((-64*ym1*(24*tag[sf1, 1] + 2*tag[sf1, 4] + tag[sf1, 11]))/3 + 
       (32*ym1^2*(132*tag[sf1, 1] + 14*tag[sf1, 4] + 13*tag[sf1, 11]))/45 - 
       (128*ym1^3*(339*tag[sf1, 1] + 43*tag[sf1, 4] + 51*tag[sf1, 11]))/
        1575 + (32*ym1^4*(10029*tag[sf1, 1] + 1453*tag[sf1, 4] + 
          1961*tag[sf1, 11]))/33075 - 
       (128*ym1^5*(32055*tag[sf1, 1] + 5141*tag[sf1, 4] + 7510*tag[sf1, 11]))/
        1091475 + (64*ym1^6*(752601*tag[sf1, 1] + 130747*tag[sf1, 4] + 
          201434*tag[sf1, 11]))/31216185) + 
     cosPhimy^2*((ym1^5*(-15894102912*tag[sf1, 1] - 1762726528*tag[sf1, 4] + 
          31216185*Pi^2*tag[sf1, 6] - 31216185*Pi^2*tag[sf1, 9] - 
          353403136*tag[sf1, 11]))/624323700 + 
       (ym1^3*(-2756016*tag[sf1, 1] - 301552*tag[sf1, 4] + 
          6615*Pi^2*tag[sf1, 6] - 6615*Pi^2*tag[sf1, 9] - 
          42608*tag[sf1, 11]))/33075 - 
       (4*ym1*(1356*tag[sf1, 1] + 132*tag[sf1, 4] - 9*Pi^2*tag[sf1, 6] + 
          9*Pi^2*tag[sf1, 9] + 4*tag[sf1, 11]))/45 - 
       (8*(1350*tag[sf1, 1] + 170*tag[sf1, 4] + 3*Pi^2*tag[sf1, 6] - 
          3*Pi^2*tag[sf1, 9] + 10*tag[sf1, 11]))/15 + 
       (2*ym1^2*(103384*tag[sf1, 1] + 11128*tag[sf1, 4] - 
          315*Pi^2*tag[sf1, 6] + 315*Pi^2*tag[sf1, 9] + 1144*tag[sf1, 11]))/
        1575 + (ym1^4*(102868416*tag[sf1, 1] + 11344704*tag[sf1, 4] - 
          218295*Pi^2*tag[sf1, 6] + 218295*Pi^2*tag[sf1, 9] + 
          1960832*tag[sf1, 11]))/2182950 + 
       (ym1^6*(72711472640*tag[sf1, 1] + 8102352384*tag[sf1, 4] - 
          135270135*Pi^2*tag[sf1, 6] + 135270135*Pi^2*tag[sf1, 9] + 
          1826088448*tag[sf1, 11]))/5410805400);

IradTilde5JHEPExact[sf1, fin]=(-512*cosPhimy^5*x^4*((-1 + x^2)^2 - 4*(-1 + x^4)*Log[x] + 3*(1 + x^2)^2*Log[x]^2))/(-1 + x^2)^6 - (512*cosPhimy^6*x^5*(1 + x^2)*(5 - 6*x^2 + 5*x^4 + 5*Log[x]*(2 - 2*x^4 + (1 + x^2)^2*Log[x])))/
  (5*(-1 + x^2)^8) + cosPhimy*((16*Pi^2*(1 + x))/(3*(-1 + x)) + (32*((8 - 6*x^2)*Log[x]^2 - (1 + x)^2*Log[1 + x]^2 + 2*(-1 + x)^2*PolyLog[2, 1 - x] - 2*(1 + x)^2*PolyLog[2, (1 + x)^(-1)]))/(-1 + x^2)) + 
 cosPhimy^4*((128*Pi^2*x^3*(1 + x^2)*(1 + x + x^2))/(3*(-1 + x^2)^5) + (256*x^3*(Log[x]*(9*(-1 + x)*(1 + x)*(1 + x^4) - 2*(5 + 2*x^2 + x^4 + 4*x^6)*Log[x]) - 
      (-1 + x)*(1 + x)*(1 + x^2)*(1 + x + x^2)*Log[1 + x]^2 + 2*(-1 + x)*(1 + x)*(1 + (-1 + x)*x)*(1 + x^2)*PolyLog[2, 1 - x] - 2*(-1 + x)*(1 + x)*(1 + x^2)*(1 + x + x^2)*PolyLog[2, (1 + x)^(-1)]))/
    (-1 + x^2)^6) + cosPhimy^3*((128*Pi^2*x^2*(2 + x + 2*x^2))/(3*(-1 + x^2)^3) + 
   (256*x^2*(2*(-1 + x^2)^2 + 4*(-1 + x^4)*Log[x] - 2*(5 + 4*x^2 + 3*x^4)*Log[x]^2 + (2 + x - x^3 - 2*x^4)*Log[1 + x]^2 + 2*(-2 + x - x^3 + 2*x^4)*PolyLog[2, 1 - x] + 
      2*(2 + x - x^3 - 2*x^4)*PolyLog[2, (1 + x)^(-1)]))/(-1 + x^2)^4) + cosPhimy^2*((16*Pi^2*x*(9 + x*(-16 + 9*x)))/(3*(-1 + x)^3*(1 + x)) + 
   (32*x*(-2*(-1 + x^2)^2*Log[x] - 2*(-20 + 7*x^2 + 11*x^4)*Log[x]^2 - (1 + x)^2*(9 + x*(-16 + 9*x))*Log[1 + x]^2 + 2*(-1 + x)^2*(9 + x*(16 + 9*x))*PolyLog[2, 1 - x] - 
      2*(1 + x)^2*(9 + x*(-16 + 9*x))*PolyLog[2, (1 + x)^(-1)]))/(-1 + x^2)^3);
 
IradTilde5[sf1, spurious] = 0;
 
IradTilde5[sf2, div] = -1/1929727800*
     (cosPhimy^2*(61751289600*cosPhimy + 10291881600*cosPhimy^2 + 
        247005158400*ym1 + 30875644800*cosPhimy*ym1 - 6518191680*cosPhimy^2*
         ym1 - 164670105600*ym1^2 - 59349850560*cosPhimy*ym1^2 + 
        1004683680*cosPhimy^2*ym1^2 + 93313059840*ym1^3 + 
        54767512800*cosPhimy*ym1^3 + 2320574256*cosPhimy^2*ym1^3 - 
        50185175040*ym1^4 - 40871022192*cosPhimy*ym1^4 - 
        3481826712*cosPhimy^2*ym1^4 + 26347216896*ym1^5 + 
        27497553720*cosPhimy*ym1^5 + 3376516812*cosPhimy^2*ym1^5 - 
        13648846848*ym1^6 - 17395996572*cosPhimy*ym1^6 - 
        2750364006*cosPhimy^2*ym1^6 + 7012429824*ym1^7 + 
        10566259662*cosPhimy*ym1^7 + 2030935219*cosPhimy^2*ym1^7))/ym1;
 
IradTilde5[sf2, fin] = cosPhimy^4*(-11866/225 + 8/ym1^2 - 968/(9*ym1) + 
       (179836*ym1)/1225 - (155991343*ym1^2)/992250 + 
       (45330961843*ym1^3)/360186750 - (143894429183161*ym1^4)/
        1704403701000 + (20384104724131*ym1^5)/426100925250 - 
       (13438900679967517*ym1^6)/656763559452000) + 
     cosPhimy^5*(608/45 - 64/(3*ym1) + (272*ym1)/63 - (5576*ym1^2)/315 + 
       (1210676*ym1^3)/51975 - (542896118*ym1^4)/23648625 + 
       (3140729*ym1^5)/160875 - (36515640449*ym1^6)/2412159750) + 
     cosPhimy^6*(10333/4320 - 3/(10*ym1^4) + 1/(5*ym1^3) - 3/(20*ym1^2) - 
       293/(180*ym1) - (1287*ym1)/700 + (110011*ym1^2)/151200 + 
       (1863641*ym1^3)/6468000 - (11297489171*ym1^4)/12108096000 + 
       (21810780701*ym1^5)/18162144000 - (10365652852897*ym1^6)/
        8645180544000) + cosPhimy*(-1152*ym1 + 576*ym1^2 - (1344*ym1^3)/5 + 
       (2624*ym1^4)/21 - (30656*ym1^5)/525 + (7552*ym1^6)/275) + 
     cosPhimy^3*(-5920/9 - 192/ym1 + (45776*ym1)/75 - (55240*ym1^2)/147 + 
       (89767388*ym1^3)/496125 - (2135782834*ym1^4)/36018675 - 
       (425943668831*ym1^5)/71016820875 + (18393708499*ym1^6)/503070750) + 
     cosPhimy^2*(-1632 + (3712*ym1)/9 + (3136*ym1^2)/75 - 
       (238976*ym1^3)/1575 + (10438048*ym1^4)/70875 - 
       (2966987392*ym1^5)/25727625 + (17876203187264*ym1^6)/213050462625);
 
IradTilde5[sf2, spurious] = -1/10240*
     (cosPhimy^4*(512*cosPhimy^2 + 4096*cosPhimy*ym1 + 8192*ym1^2 - 
        2048*cosPhimy*ym1^2 - 256*cosPhimy^2*ym1^2 - 8192*ym1^3 + 
        256*cosPhimy^2*ym1^3 + 6144*ym1^4 + 1024*cosPhimy*ym1^4 - 
        160*cosPhimy^2*ym1^4 - 4096*ym1^5 - 1280*cosPhimy*ym1^5 + 
        64*cosPhimy^2*ym1^5 + 2560*ym1^6 + 1152*cosPhimy*ym1^6 - 1536*ym1^7 - 
        896*cosPhimy*ym1^7 - 32*cosPhimy^2*ym1^7 + 896*ym1^8 + 
        640*cosPhimy*ym1^8 + 42*cosPhimy^2*ym1^8 - 512*ym1^9 - 
        432*cosPhimy*ym1^9 - 40*cosPhimy^2*ym1^9 + 288*ym1^10 + 
        280*cosPhimy*ym1^10 + 33*cosPhimy^2*ym1^10)*(3*tag[sf2, 2] - 
        2*tag[sf2, 3] - tag[sf2, 5]))/ym1^4 ;


(* G is Newton's constant, mu is the dimensional regularization scale. ep is the extra-dimensional part in dim-reg D=4-2ep. b is the magnitude of the impact parameter, and bT is the  shifted version, bT^2 = b^2 Pi Exp[EulerGamma]  *)
(* pMag is the magnitude of the center-of-mass Momentum and ee is the center-of-mass energy *)

angle[5,sf0] = G^5/b^5 (mu^2 bT^2)^{5 ep} ((m1 m2)^2 cosPhymy^4 )/(pMag^2 ee) (-16/ep IradTilde5[sf0, div] + 184  IradTilde5[sf0, div] - 16 IradTilde5[sf0, fin] )

angle[5,sf1] = G^5/b^5 (mu^2 bT^2)^{5 ep} ((m1 m2)^2 cosPhymy^4 )/(pMag^2 ee) (-16/ep IradTilde5[sf1, div] + 184  IradTilde5[sf1, div] - 16 IradTilde5[sf1, fin] )

angle[5,sf2] = G^5/b^5 (mu^2 bT^2)^{5 ep} ((m1 m2)^2 cosPhymy^4 )/(pMag^2 ee) (-16/ep IradTilde5[sf2, div] + 184  IradTilde5[sf2, div] - 16 IradTilde5[sf2, fin] )




